Third-order effect in magnetic small-angle neutron scattering by a spatially inhomogeneous medium

Magnetic small-angle neutron scattering (SANS) is a powerful tool for investigating nonuniform magnetization structures inside magnetic materials. Here, considering a ferromagnetic medium with weakly inhomogeneous uniaxial magnetic anisotropy, saturation magnetization, and exchange stiffness, we derive the second-order (in the amplitude of the inhomogeneities) micromagnetic solutions for the equilibrium magnetization textures and compute the corresponding magnetic SANS cross sections up to the next, third order. We find that in the case of perpendicular scattering (the incident neutron beam is perpendicular to the applied magnetic field) if twice the cross section along the direction orthogonal to both the field and the neutron beam is subtracted from the cross section along the field direction, the result has only a third-order contribution (the lower-order terms are canceled). This difference does not depend on the amplitude of the exchange inhomogeneities and provides a separate gateway for a deeper analysis of the sample's magnetic structure. We derive and analyze analytical expressions for the dependence of this combination on the scattering-vector magnitude for the case of spherical Gaussian inhomogeneities.

==> anc/gzsupplement.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 9.0' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       157,          7]
NotebookDataLength[    126566,       3080]
NotebookOptionsPosition[    125051,       3028]
NotebookOutlinePosition[    125389,       3043]
CellTagsIndexPosition[    125346,       3040]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{

Cell[CellGroupData[{
Cell[TextData[{
 "The expressions for ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "A"], TraditionalForm]]],
 " and ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["g", "MS"], TraditionalForm]]]
}], "Subsection",
 CellChangeTimes->{{3.621083384181422*^9, 3.621083401688261*^9}, {
  3.626457623709059*^9, 3.626457638851994*^9}}],

Cell[TextData[{
 "Recalling the definition of ",
 Cell[BoxData[
  FormBox[
   SubscriptBox["F", "Z"], TraditionalForm]]],
 ", substituting the first order solutions and performing the anisotropy \
direction averaging, the function ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["F", "Z"], 
    OverscriptBox["i", "~"]}], TraditionalForm]]],
 " is "
}], "Text",
 CellChangeTimes->{{3.614417552153099*^9, 3.61441763615483*^9}, {
   3.625486760772124*^9, 3.625486769514918*^9}, {3.625486839127648*^9, 
   3.625486850454032*^9}, {3.625508568809705*^9, 3.625508568809856*^9}, 
   3.625731015038879*^9}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"FullSimplify", "[", 
       RowBox[{
        RowBox[{
         FractionBox["1", 
          RowBox[{"2", " "}]], 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "X1"], "[", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]"], "]"}], 
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "X1"], "[", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]"]}], "]"}]}], 
           "+", 
           RowBox[{
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "Y1"], "[", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]"], "]"}], 
            RowBox[{
             SubscriptBox[
              OverscriptBox["m", "~"], "Y1"], "[", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]"]}], "]"}]}]}],
           ")"}], 
         RowBox[{
          OverscriptBox["i", "~"], "[", 
          OverscriptBox["q", "\[RightVector]"], "]"}]}], " ", "/.", " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["m", "~"], "X1"], "[", "qv_", "]"}], 
                "\[Rule]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["A", "X"], 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}], "+", 
                    SubsuperscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
                   "-", 
                   RowBox[{
                    SubscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["A", "Y"], " ", 
                    SubscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"]]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                    SubscriptBox["z", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                    SubscriptBox[
                    OverscriptBox["i", "~"], "m"]}]}], ")"}]}]}], ")"}], "/", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}], "+", 
                    SubsuperscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"], "2"], "+", 
                    SubsuperscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
                  ")"}]}]}], ",", 
               RowBox[{
                RowBox[{
                 SubscriptBox[
                  OverscriptBox["m", "~"], "Y1"], "[", "qv_", "]"}], 
                "\[Rule]", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SubscriptBox["A", "Y"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}], "+", 
                    SubsuperscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
                   "-", 
                   RowBox[{
                    SubscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["A", "X"], " ", 
                    SubscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"]]}], "+", 
                    RowBox[{
                    RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                    SubscriptBox["z", 
                    OverscriptBox["q", "\[RightVector]"]], " ", 
                    SubscriptBox[
                    OverscriptBox["i", "~"], "m"]}]}], ")"}]}]}], ")"}], "/", 
                 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}]}], ")"}], " ", 
                   RowBox[{"(", 
                    RowBox[{
                    SubscriptBox["h", "i"], "+", 
                    RowBox[{
                    SuperscriptBox["q", "2"], " ", 
                    SubsuperscriptBox["L", "E0", "2"]}], "+", 
                    SubsuperscriptBox["x", 
                    OverscriptBox["q", "\[RightVector]"], "2"], "+", 
                    SubsuperscriptBox["y", 
                    OverscriptBox["q", "\[RightVector]"], "2"]}], ")"}]}], 
                  ")"}]}]}]}], "}"}], " ", "/.", " ", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                SubscriptBox["A", "X"], "\[Rule]", 
                RowBox[{"\[Kappa]", " ", 
                 RowBox[{"Cos", "[", 
                  SubscriptBox["\[CurlyPhi]", "A"], "]"}], 
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Theta]", "A"], "]"}], 
                 RowBox[{"Cos", "[", 
                  SubscriptBox["\[Theta]", "A"], "]"}], 
                 RowBox[{
                  OverscriptBox["i", "~"], "[", "qv", "]"}]}]}], ",", 
               RowBox[{
                SubscriptBox["A", "Y"], "\[Rule]", 
                RowBox[{"\[Kappa]", " ", 
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[CurlyPhi]", "A"], "]"}], 
                 RowBox[{"Sin", "[", 
                  SubscriptBox["\[Theta]", "A"], "]"}], 
                 RowBox[{"Cos", "[", 
                  SubscriptBox["\[Theta]", "A"], "]"}], 
                 RowBox[{
                  OverscriptBox["i", "~"], "[", "qv", "]"}]}]}]}], "}"}]}], 
            " ", "/.", 
            RowBox[{
             RowBox[{
              SubscriptBox["h", "i"], "+", 
              RowBox[{
               SuperscriptBox["q", "2"], " ", 
               SubsuperscriptBox["L", "E0", "2"]}]}], " ", "\[Rule]", 
             RowBox[{"h", "[", "qv", "]"}]}]}], "/.", " ", 
           RowBox[{
            RowBox[{
             SubscriptBox["h", "i"], "+", 
             RowBox[{
              SuperscriptBox["q", "2"], " ", 
              SubsuperscriptBox["L", "E0", "2"]}], "+", 
             SubsuperscriptBox["x", 
              OverscriptBox["q", "\[RightVector]"], "2"], "+", 
             SubsuperscriptBox["y", 
              OverscriptBox["q", "\[RightVector]"], "2"]}], "\[Rule]", 
            SubscriptBox["u", 
             OverscriptBox["q", "\[RightVector]"]]}]}], " ", "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["x", 
              OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
             SubscriptBox["x", "qv"]}], ",", 
            RowBox[{
             SubscriptBox["y", 
              OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
             SubscriptBox["y", "qv"]}], ",", 
            RowBox[{
             SubscriptBox["z", 
              OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
             SubscriptBox["z", "qv"]}], ",", 
            RowBox[{
             SubscriptBox["u", 
              OverscriptBox["q", "\[RightVector]"]], "\[Rule]", 
             SubscriptBox["u", "qv"]}], ",", 
            RowBox[{
             SubscriptBox[
              OverscriptBox["i", "~"], "m"], "\[Rule]", 
             RowBox[{
              OverscriptBox["i", "~"], "[", "qv", "]"}]}]}], "}"}]}], ")"}]}],
        "]"}], 
      RowBox[{"Sin", "[", 
       SubscriptBox["\[Theta]", "A"], "]"}]}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[Theta]", "A"], ",", "0", ",", "Pi"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{
       SubscriptBox["\[CurlyPhi]", "A"], ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}]}], "]"}], "/", 
   RowBox[{"(", 
    RowBox[{"4", "Pi"}], ")"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.611223892956921*^9, 3.611223942419169*^9}, 
   3.611224046673949*^9, {3.611224154527807*^9, 3.611224266900838*^9}, {
   3.621083567959715*^9, 3.621083602295532*^9}, {3.621084049533582*^9, 
   3.621084059099195*^9}, {3.621084158282034*^9, 3.621084161707907*^9}, {
   3.621084253635946*^9, 3.621084264335014*^9}, {3.62108452696202*^9, 
   3.621084572482892*^9}, {3.621325252439329*^9, 3.621325257391167*^9}, {
   3.625486823856801*^9, 3.62548682938634*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       SuperscriptBox["\[Kappa]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"h", "[", 
           SuperscriptBox[
            OverscriptBox["q", "\[RightVector]"], "\[Prime]",
            MultilineFunction->None], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["x", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}], "2"], "+", 
            SubsuperscriptBox["y", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}], "2"]}], ")"}]}], "+", 
         SuperscriptBox[
          RowBox[{"(", 
           RowBox[{
            RowBox[{
             SubscriptBox["x", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], " ", 
             SubscriptBox["x", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]]}], "+", 
            RowBox[{
             SubscriptBox["y", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], " ", 
             SubscriptBox["y", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]]}]}], ")"}], "2"]}], ")"}]}], "+", 
      RowBox[{
       RowBox[{"h", "[", 
        RowBox[{
         OverscriptBox["q", "\[RightVector]"], "-", 
         SuperscriptBox[
          OverscriptBox["q", "\[RightVector]"], "\[Prime]",
          MultilineFunction->None]}], "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Kappa]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SubsuperscriptBox["x", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None], "2"], "+", 
            SubsuperscriptBox["y", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None], "2"]}], ")"}]}], "+", 
         RowBox[{
          RowBox[{"h", "[", 
           SuperscriptBox[
            OverscriptBox["q", "\[RightVector]"], "\[Prime]",
            MultilineFunction->None], "]"}], " ", 
          RowBox[{"(", 
           RowBox[{
            RowBox[{"2", " ", 
             SuperscriptBox["\[Kappa]", "2"]}], "+", 
            RowBox[{"15", " ", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{
                SubscriptBox["x", 
                 RowBox[{
                  OverscriptBox["q", "\[RightVector]"], "-", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None]}]], " ", 
                SubscriptBox["x", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]]}], "+", 
               RowBox[{
                SubscriptBox["y", 
                 RowBox[{
                  OverscriptBox["q", "\[RightVector]"], "-", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None]}]], " ", 
                SubscriptBox["y", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]]}]}], ")"}], " ", 
             SubscriptBox["z", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], " ", 
             SubscriptBox["z", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
    " ", 
    RowBox[{
     OverscriptBox["i", "~"], "[", 
     OverscriptBox["q", "\[RightVector]"], "]"}], " ", 
    RowBox[{
     OverscriptBox["i", "~"], "[", 
     RowBox[{
      OverscriptBox["q", "\[RightVector]"], "-", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None]}], "]"}], " ", 
    RowBox[{
     OverscriptBox["i", "~"], "[", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None], "]"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"30", " ", 
    RowBox[{"h", "[", 
     RowBox[{
      OverscriptBox["q", "\[RightVector]"], "-", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None]}], "]"}], " ", 
    RowBox[{"h", "[", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "]"}], "+", 
      SubsuperscriptBox["x", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "2"], "+", 
      SubsuperscriptBox["y", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "]"}], "+", 
      SubsuperscriptBox["x", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "2"], "+", 
      SubsuperscriptBox["y", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "2"]}], ")"}]}], ")"}]}]], "Output",
 CellChangeTimes->{{3.611223922542657*^9, 3.611223942906842*^9}, 
   3.611224047267073*^9, {3.61122425264297*^9, 3.611224267421486*^9}, 
   3.621083611235905*^9, 3.621084156506433*^9, 3.621084239291753*^9, 
   3.621084374464243*^9, 3.621084645477048*^9, 3.621325602356427*^9, 
   3.62548717020365*^9}]
}, Open  ]],

Cell["\<\
It has the anisotropy and the magnetostatic contributions.\
\>", "Text",
 CellChangeTimes->{{3.621084908288026*^9, 3.621084930464898*^9}, 
   3.625487951762855*^9, {3.62549028703324*^9, 3.625490287457714*^9}}],

Cell[TextData[{
 "This has to be evaluated at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "X"], "=", "0"}], TraditionalForm]]],
 " (which corresponds to the perpendicular geometry) and ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "Z"], "=", "0"}], TraditionalForm]]],
 " (which is the only remaining term in the crossection values combination ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", 
    SubsuperscriptBox["\[Sum]", "M", "\[UpTee]"]}], TraditionalForm]]],
 "). The product ",
 Cell[BoxData[
  RowBox[{
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    OverscriptBox["q", "\[RightVector]"], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    RowBox[{
     OverscriptBox["q", "\[RightVector]"], "-", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None]}], "]"}], " ", 
   RowBox[{
    OverscriptBox["i", "~"], "[", 
    SuperscriptBox[
     OverscriptBox["q", "\[RightVector]"], "\[Prime]",
     MultilineFunction->None], "]"}]}]], "Output",
  CellChangeTimes->{{3.611223922542657*^9, 3.611223942906842*^9}, 
    3.611224047267073*^9, {3.61122425264297*^9, 3.611224267421486*^9}, 
    3.621083611235905*^9, 3.621084156506433*^9, 3.621084239291753*^9, 
    3.621084374464243*^9, 3.621084645477048*^9, 3.621325602356427*^9, 
    3.62548717020365*^9}],
 "  has to be averaged over the ensemble of different inhomogeneity \
positions. This averaging produces the pre-factor ",
 Cell[BoxData[
  FormBox[
   RowBox[{"N", 
    RowBox[{"\[LeftAngleBracket]", 
     SubsuperscriptBox["a", "n", "3"], "\[RightAngleBracket]"}], 
    SuperscriptBox[
     RowBox[{"(", 
      RowBox[{"v", "/", "V"}], ")"}], "3"]}], TraditionalForm]]],
 " and the product of exponents, which at ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "X"], "=", "0"}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{
    SubscriptBox["q", "Z"], "=", "0"}], TraditionalForm]]],
 " is"
}], "Text",
 CellChangeTimes->{{3.625488045914122*^9, 3.625488208786161*^9}, {
  3.625488290433827*^9, 3.625488343125333*^9}, {3.625490255109013*^9, 
  3.62549032372549*^9}, {3.625490360767016*^9, 3.625490439438234*^9}, {
  3.625490476176905*^9, 3.625490579361757*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{
  RowBox[{"(*", " ", 
   RowBox[{"rotation", " ", "matrix"}], " ", "*)"}], "\[IndentingNewLine]", 
  RowBox[{
   RowBox[{
    RowBox[{"oo", "=", 
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{"RotationMatrix", "[", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{"{", 
              RowBox[{"0", ",", "0", ",", "1"}], "}"}], ",", 
             RowBox[{"{", 
              RowBox[{
               RowBox[{
                RowBox[{"Cos", "[", "fr", "]"}], 
                RowBox[{"Sin", "[", "tr", "]"}]}], ",", 
               RowBox[{
                RowBox[{"Sin", "[", "fr", "]"}], 
                RowBox[{"Sin", "[", "tr", "]"}]}], ",", 
               RowBox[{"Cos", "[", "tr", "]"}]}], "}"}]}], "}"}], "]"}], ",", 
          
          RowBox[{
           RowBox[{"(", 
            RowBox[{"fr", ">", "0"}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"fr", "<", 
             RowBox[{"2", "\[Pi]"}]}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"tr", ">", "0"}], ")"}], "&&", 
           RowBox[{"(", 
            RowBox[{"tr", "<", "\[Pi]"}], ")"}]}]}], "]"}], " ", "/.", " ", 
        RowBox[{"{", 
         RowBox[{
          RowBox[{
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{"Tan", "[", "fr", "]"}], "]"}], "2"], "\[Rule]", 
           SuperscriptBox[
            RowBox[{"Tan", "[", "fr", "]"}], "2"]}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Cos", "[", "fr", "]"}], " ", 
              RowBox[{"Sin", "[", "tr", "]"}]}], "]"}], "2"], "\[Rule]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "fr", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "tr", "]"}], "2"]}]}], ",", 
          RowBox[{
           SuperscriptBox[
            RowBox[{"Abs", "[", 
             RowBox[{
              RowBox[{"Sin", "[", "fr", "]"}], " ", 
              RowBox[{"Sin", "[", "tr", "]"}]}], "]"}], "2"], "\[Rule]", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Sin", "[", "fr", "]"}], "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "tr", "]"}], "2"]}]}]}], "}"}]}], ",", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{"fr", ">", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"fr", "<", 
          RowBox[{"2", "\[Pi]"}]}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"tr", ">", "0"}], ")"}], "&&", 
        RowBox[{"(", 
         RowBox[{"tr", "<", "\[Pi]"}], ")"}], "&&", 
        RowBox[{"Element", "[", 
         RowBox[{"fr", ",", "Reals"}], "]"}]}]}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{"defect", " ", "shape", " ", "matrix"}], " ", "*)"}], 
   "\[IndentingNewLine]", 
   RowBox[{
    RowBox[{"am1", "=", 
     RowBox[{"DiagonalMatrix", "[", 
      RowBox[{"{", 
       RowBox[{
        RowBox[{
         SuperscriptBox["s", "2"], "/", "\[CapitalDelta]"}], ",", 
        RowBox[{
         SuperscriptBox["s", "2"], "/", "\[CapitalDelta]"}], ",", 
        RowBox[{
         SuperscriptBox["\[CapitalDelta]", "2"], 
         SuperscriptBox["s", "2"]}]}], "}"}], "]"}]}], ";"}], 
   "\[IndentingNewLine]", 
   RowBox[{"(*", " ", 
    RowBox[{
     RowBox[{"the", " ", "product", " ", 
      RowBox[{
       OverscriptBox["i", "~"], "[", 
       OverscriptBox["q", "\[RightVector]"], "]"}], " ", 
      RowBox[{
       OverscriptBox["i", "~"], "[", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "]"}], " ", 
      RowBox[{
       OverscriptBox["i", "~"], "[", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "]"}], " ", "for", " ", "spherical", " ", 
      "defects", " ", 
      RowBox[{"(", 
       RowBox[{"\[CapitalDelta]", "\[Equal]", "1"}], ")"}]}], ",", " ", 
     RowBox[{"trivially", " ", 
      RowBox[{"(", 
       RowBox[{"but", " ", "explicitly"}], ")"}], " ", "averaged", " ", 
      "over", " ", "the", " ", "representative", " ", "volume", " ", 
      "orientations"}]}], " ", "*)"}], "\[IndentingNewLine]", 
   RowBox[{"Integrate", "[", 
    RowBox[{
     RowBox[{"FullSimplify", "[", 
      RowBox[{
       RowBox[{
        RowBox[{"FullSimplify", "[", 
         RowBox[{
          RowBox[{
           RowBox[{"exp", "[", 
            RowBox[{"Collect", "[", 
             RowBox[{
              RowBox[{
               RowBox[{
                RowBox[{
                 RowBox[{
                  RowBox[{"-", 
                   RowBox[{"arg", "[", 
                    RowBox[{"qx", ",", "qy", ",", "qz"}], "]"}]}], "-", 
                  RowBox[{"arg", "[", 
                   RowBox[{"qpx", ",", "qpy", ",", "qpz"}], "]"}], "-", 
                  RowBox[{"arg", "[", 
                   RowBox[{
                    RowBox[{"qx", "-", "qpx"}], ",", 
                    RowBox[{"qy", "-", "qpy"}], ",", 
                    RowBox[{"qz", "-", "qpz"}]}], "]"}]}], " ", "/.", " ", 
                 RowBox[{
                  RowBox[{"arg", "[", 
                   RowBox[{"qx_", ",", "qy_", ",", "qz_"}], "]"}], "\[Rule]", 
                  " ", 
                  RowBox[{
                   RowBox[{"1", "/", "2"}], 
                   RowBox[{
                    RowBox[{"{", 
                    RowBox[{"qx", ",", "qy", ",", "qz"}], "}"}], ".", 
                    RowBox[{"(", 
                    RowBox[{"oo", ".", "am1", ".", 
                    RowBox[{"Transpose", "[", "oo", "]"}]}], ")"}], ".", 
                    RowBox[{"{", 
                    RowBox[{"qx", ",", "qy", ",", "qz"}], "}"}]}]}]}]}], "/.",
                 " ", 
                RowBox[{"{", 
                 RowBox[{
                  RowBox[{"qx", "\[Rule]", 
                   RowBox[{"q", " ", 
                    RowBox[{"Cos", "[", "f", "]"}], 
                    RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
                  RowBox[{"qy", "\[Rule]", 
                   RowBox[{"q", " ", 
                    RowBox[{"Sin", "[", "f", "]"}], 
                    RowBox[{"Sin", "[", "t", "]"}]}]}], ",", 
                  RowBox[{"qz", "\[Rule]", 
                   RowBox[{"q", " ", 
                    RowBox[{"Cos", "[", "t", "]"}]}]}], ",", 
                  RowBox[{"qpx", "\[Rule]", 
                   RowBox[{"qp", " ", 
                    RowBox[{"Cos", "[", "fp", "]"}], 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
                  RowBox[{"qpy", "\[Rule]", 
                   RowBox[{"qp", " ", 
                    RowBox[{"Sin", "[", "fp", "]"}], 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
                  RowBox[{"qpz", "\[Rule]", 
                   RowBox[{"qp", " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}]}]}], "}"}]}], "/.", " ", 
               RowBox[{"{", 
                RowBox[{"\[CapitalDelta]", "\[Rule]", "1"}], " ", 
                RowBox[{"(*", " ", 
                 RowBox[{"spherical", " ", "defects", " ", "assumption"}], 
                 " ", "*)"}], "}"}]}], " ", ",", 
              RowBox[{"{", 
               RowBox[{"q", ",", "qp"}], "}"}], ",", "FullSimplify"}], "]"}], 
            "]"}], " ", 
           RowBox[{
            RowBox[{"Sin", "[", "tr", "]"}], "/", 
            RowBox[{"(", 
             RowBox[{"4", "\[Pi]"}], ")"}]}]}], "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{"qp", "\[Rule]", 
             RowBox[{"\[Eta]", "/", "s"}]}], ",", 
            RowBox[{"q", "\[Rule]", 
             RowBox[{"\[Mu]", "/", "s"}]}], ",", " ", 
            RowBox[{"le", "\[Rule]", 
             RowBox[{"s", " ", "\[Lambda]"}]}]}], "}"}]}], "]"}], " ", "/.", 
        " ", 
        RowBox[{"exp", "\[Rule]", "Exp"}]}], " ", "/.", " ", 
       RowBox[{"{", 
        RowBox[{
         RowBox[{"t", "\[Rule]", 
          RowBox[{"Pi", "/", "2"}]}], ",", " ", 
         RowBox[{"f", "\[Rule]", 
          RowBox[{"Pi", "/", "2"}]}]}], " ", 
        RowBox[{"(*", " ", 
         RowBox[{
          RowBox[{
           RowBox[{"this", " ", "substitution", " ", "sets", " ", "qx"}], 
           "\[Rule]", "0"}], ",", " ", 
          RowBox[{"qz", "\[Rule]", 
           RowBox[{
            RowBox[{"0", " ", "and", " ", "qy"}], "\[Rule]", "q"}]}]}], 
         "*)"}], "}"}]}], "]"}], ",", 
     RowBox[{"{", 
      RowBox[{"fr", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"tr", ",", "0", ",", "Pi"}], "}"}]}], "]"}]}]}]], "Input",
 CellChangeTimes->{{3.625491037435606*^9, 3.625491037851447*^9}, {
  3.625506149599883*^9, 3.625506162399003*^9}, {3.625506324502798*^9, 
  3.62550641726278*^9}, {3.625506772157021*^9, 3.625506777698259*^9}, {
  3.625507123119111*^9, 3.62550727256464*^9}, {3.62550797694533*^9, 
  3.625508003847193*^9}, {3.625508177376123*^9, 3.625508209531524*^9}}],

Cell[BoxData[
 SuperscriptBox["\[ExponentialE]", 
  RowBox[{
   RowBox[{"-", 
    SuperscriptBox["\[Eta]", "2"]}], "-", 
   SuperscriptBox["\[Mu]", "2"], "+", 
   RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
    RowBox[{"Sin", "[", "fp", "]"}], " ", 
    RowBox[{"Sin", "[", "tp", "]"}]}]}]]], "Output",
 CellChangeTimes->{
  3.625505587781713*^9, 3.625506822590039*^9, 3.625507202007908*^9, {
   3.625508010323496*^9, 3.625508037781836*^9}, 3.625508222738726*^9}]
}, Open  ]],

Cell[TextData[{
 "Where we have also introduced the dimensionless variables ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{"q", " ", "s"}]}], TraditionalForm]]],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Eta]", "=", 
    RowBox[{
     SuperscriptBox["q", "\[Prime]"], " ", "s"}]}], TraditionalForm]]],
 " and the fp and tp are the angles in the spherical coordinate system of the \
vector ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "\[RightVector]"], "\[Prime]"], TraditionalForm]]],
 " direction."
}], "Text",
 CellChangeTimes->{{3.625508630758051*^9, 3.625508719355634*^9}, {
  3.625731073358441*^9, 3.625731074305735*^9}}],

Cell["Let us now include the rest of the integrand:", "Text",
 CellChangeTimes->{{3.625487954137461*^9, 3.625487968531644*^9}, {
  3.625488012231777*^9, 3.625488038392445*^9}, {3.62550823234519*^9, 
  3.625508233570792*^9}, {3.625508280447303*^9, 3.625508282461524*^9}, {
  3.625508531779384*^9, 3.625508535450705*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{"(", 
    RowBox[{
     RowBox[{
      SuperscriptBox["\[Kappa]", "2"], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"h", "[", 
          SuperscriptBox[
           OverscriptBox["q", "\[RightVector]"], "\[Prime]",
           MultilineFunction->None], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["x", 
            RowBox[{
             OverscriptBox["q", "\[RightVector]"], "-", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]}], "2"], "+", 
           SubsuperscriptBox["y", 
            RowBox[{
             OverscriptBox["q", "\[RightVector]"], "-", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]}], "2"]}], ")"}]}], "+", 
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SubscriptBox["x", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], " ", 
            SubscriptBox["x", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]]}], "+", 
           RowBox[{
            SubscriptBox["y", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], " ", 
            SubscriptBox["y", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]]}]}], ")"}], "2"]}], ")"}]}], "+", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SubsuperscriptBox["x", 
            SuperscriptBox[
             OverscriptBox["q", "\[RightVector]"], "\[Prime]",
             MultilineFunction->None], "2"], "+", 
           SubsuperscriptBox["y", 
            SuperscriptBox[
             OverscriptBox["q", "\[RightVector]"], "\[Prime]",
             MultilineFunction->None], "2"]}], ")"}]}], "+", 
        RowBox[{
         RowBox[{"h", "[", 
          SuperscriptBox[
           OverscriptBox["q", "\[RightVector]"], "\[Prime]",
           MultilineFunction->None], "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{"2", " ", 
            SuperscriptBox["\[Kappa]", "2"]}], "+", 
           RowBox[{"15", " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               SubscriptBox["x", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}]], " ", 
               SubscriptBox["x", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None]]}], "+", 
              RowBox[{
               SubscriptBox["y", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}]], " ", 
               SubscriptBox["y", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None]]}]}], ")"}], " ", 
            SubscriptBox["z", 
             RowBox[{
              OverscriptBox["q", "\[RightVector]"], "-", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]}]], " ", 
            SubscriptBox["z", 
             SuperscriptBox[
              OverscriptBox["q", "\[RightVector]"], "\[Prime]",
              MultilineFunction->None]]}]}], ")"}]}]}], ")"}]}]}], ")"}], 
   ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"30", " ", 
    RowBox[{"h", "[", 
     RowBox[{
      OverscriptBox["q", "\[RightVector]"], "-", 
      SuperscriptBox[
       OverscriptBox["q", "\[RightVector]"], "\[Prime]",
       MultilineFunction->None]}], "]"}], " ", 
    RowBox[{"h", "[", 
     SuperscriptBox[
      OverscriptBox["q", "\[RightVector]"], "\[Prime]",
      MultilineFunction->None], "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "]"}], "+", 
      SubsuperscriptBox["x", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "2"], "+", 
      SubsuperscriptBox["y", 
       RowBox[{
        OverscriptBox["q", "\[RightVector]"], "-", 
        SuperscriptBox[
         OverscriptBox["q", "\[RightVector]"], "\[Prime]",
         MultilineFunction->None]}], "2"]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"h", "[", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "]"}], "+", 
      SubsuperscriptBox["x", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "2"], "+", 
      SubsuperscriptBox["y", 
       SuperscriptBox[
        OverscriptBox["q", "\[RightVector]"], "\[Prime]",
        MultilineFunction->None], "2"]}], ")"}]}], ")"}]}]], "Input",
 CellChangeTimes->{{3.625487776620937*^9, 3.625487777758177*^9}}],

Cell[TextData[{
 "At qx=0 (which corresponds to the perpendicular geometry) and qz=0 (which \
is the only remaining term after evaluating the crossection values \
combination ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[CapitalDelta]", 
    SubsuperscriptBox["\[Sum]", "M", "\[UpTee]"]}], TraditionalForm]]],
 "), passing from summation over ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox[
    OverscriptBox["q", "\[RightVector]"], "\[Prime]"], TraditionalForm]]],
 " to the integration in spherical coordinates we get"
}], "Text",
 CellChangeTimes->{{3.625488045914122*^9, 3.625488208786161*^9}, {
  3.625488290433827*^9, 3.625488343125333*^9}, {3.625508542432175*^9, 
  3.625508545076641*^9}, {3.625508582819846*^9, 3.625508611689393*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"FullSimplify", "[", 
  RowBox[{
   RowBox[{"FullSimplify", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{"FullSimplify", "[", 
        RowBox[{
         RowBox[{
          RowBox[{
           RowBox[{
            RowBox[{
             RowBox[{"(", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"h", "[", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["x", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "2"], "+", 
                    SubsuperscriptBox["y", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "2"]}], ")"}]}], "+", 
                   SuperscriptBox[
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}]], " ", 
                    SubscriptBox["x", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]]}], "+", 
                    RowBox[{
                    SubscriptBox["y", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}]], " ", 
                    SubscriptBox["y", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]]}]}], ")"}], "2"]}], ")"}]}], 
                "+", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{
                   OverscriptBox["q", "\[RightVector]"], "-", 
                   SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    SuperscriptBox["\[Kappa]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SubsuperscriptBox["x", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None], "2"], "+", 
                    SubsuperscriptBox["y", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None], "2"]}], ")"}]}], "+", 
                   RowBox[{
                    RowBox[{"h", "[", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None], "]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    SubscriptBox["x", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}]], " ", 
                    SubscriptBox["x", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]]}], "+", 
                    RowBox[{
                    SubscriptBox["y", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}]], " ", 
                    SubscriptBox["y", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]]}]}], ")"}], " ", 
                    SubscriptBox["z", 
                    RowBox[{
                    OverscriptBox["q", "\[RightVector]"], "-", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}]], " ", 
                    SubscriptBox["z", 
                    SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]]}]}], ")"}]}]}], ")"}]}]}], 
               ")"}], ")"}], "/", 
             RowBox[{"(", 
              RowBox[{"30", " ", 
               RowBox[{"h", "[", 
                RowBox[{
                 OverscriptBox["q", "\[RightVector]"], "-", 
                 SuperscriptBox[
                  OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                  MultilineFunction->None]}], "]"}], " ", 
               RowBox[{"h", "[", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None], "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", "[", 
                  RowBox[{
                   OverscriptBox["q", "\[RightVector]"], "-", 
                   SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "]"}], "+", 
                 SubsuperscriptBox["x", 
                  RowBox[{
                   OverscriptBox["q", "\[RightVector]"], "-", 
                   SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "2"], "+", 
                 SubsuperscriptBox["y", 
                  RowBox[{
                   OverscriptBox["q", "\[RightVector]"], "-", 
                   SuperscriptBox[
                    OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                    MultilineFunction->None]}], "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", "[", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None], "]"}], "+", 
                 SubsuperscriptBox["x", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None], "2"], "+", 
                 SubsuperscriptBox["y", 
                  SuperscriptBox[
                   OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                   MultilineFunction->None], "2"]}], ")"}]}], ")"}]}], 
            FractionBox["1", 
             SuperscriptBox[
              RowBox[{"(", 
               RowBox[{"2", "\[Pi]"}], ")"}], "3"]]}], 
           RowBox[{"(*", " ", 
            RowBox[{
            "the", " ", "last", " ", "factor", " ", "is", " ", "due", " ", 
             "to", " ", "passing", " ", "from", " ", "summation", " ", "to", 
             " ", "integration"}], " ", "*)"}], "/.", " ", 
           RowBox[{"{", 
            RowBox[{
             RowBox[{
              SuperscriptBox["q", "\[Prime]",
               MultilineFunction->None], "\[Rule]", "qp"}], ",", 
             RowBox[{
              SubsuperscriptBox["L", "E0", "2"], "\[Rule]", 
              RowBox[{"le", "^", "2"}]}], ",", " ", 
             RowBox[{
              SubscriptBox["h", "i"], "\[Rule]", "h"}], ",", " ", 
             RowBox[{
              RowBox[{"h", "[", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None], "]"}], " ", "\[Rule]", 
              RowBox[{"h", "+", 
               RowBox[{
                RowBox[{"le", "^", "2"}], " ", 
                RowBox[{"qp", "^", "2"}]}]}]}], " ", ",", 
             RowBox[{
              RowBox[{"h", "[", 
               RowBox[{
                OverscriptBox["q", "\[RightVector]"], "-", 
                SuperscriptBox[
                 OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                 MultilineFunction->None]}], "]"}], "\[Rule]", 
              RowBox[{"h", "+", 
               RowBox[{
                RowBox[{"le", "^", "2"}], " ", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "2"], "+", 
                  SuperscriptBox["qp", "2"], "-", 
                  RowBox[{"2", " ", "q", " ", "qp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], 
                 ")"}]}]}]}]}], "}"}]}], "/.", " ", 
          RowBox[{"{", 
           RowBox[{
            RowBox[{
             SubscriptBox["x", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]], "\[Rule]", 
             RowBox[{
              RowBox[{"Cos", "[", "fp", "]"}], 
              RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["y", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]], "\[Rule]", 
             RowBox[{
              RowBox[{"Sin", "[", "fp", "]"}], 
              RowBox[{"Sin", "[", "tp", "]"}]}]}], ",", 
            RowBox[{
             SubscriptBox["z", 
              SuperscriptBox[
               OverscriptBox["q", "\[RightVector]"], "\[Prime]",
               MultilineFunction->None]], "\[Rule]", 
             RowBox[{"Cos", "[", "tp", "]"}]}], ",", 
            RowBox[{
             SubscriptBox["x", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q", " ", 
                 RowBox[{"Cos", "[", "f", "]"}], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                RowBox[{"qp", " ", 
                 RowBox[{"Cos", "[", "fp", "]"}], " ", 
                 RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "2"], "+", 
                  SuperscriptBox["qp", "2"], "-", 
                  RowBox[{"2", " ", "q", " ", "qp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
               ")"}]}]}], ",", 
            RowBox[{
             SubscriptBox["y", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q", " ", 
                 RowBox[{"Sin", "[", "f", "]"}], " ", 
                 RowBox[{"Sin", "[", "t", "]"}]}], "-", 
                RowBox[{"qp", " ", 
                 RowBox[{"Sin", "[", "fp", "]"}], " ", 
                 RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "2"], "+", 
                  SuperscriptBox["qp", "2"], "-", 
                  RowBox[{"2", " ", "q", " ", "qp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
               ")"}]}]}], ",", 
            RowBox[{
             SubscriptBox["z", 
              RowBox[{
               OverscriptBox["q", "\[RightVector]"], "-", 
               SuperscriptBox[
                OverscriptBox["q", "\[RightVector]"], "\[Prime]",
                MultilineFunction->None]}]], "\[Rule]", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{
                RowBox[{"q", " ", 
                 RowBox[{"Cos", "[", "t", "]"}]}], "-", 
                RowBox[{"qp", " ", 
                 RowBox[{"Cos", "[", "tp", "]"}]}]}], ")"}], "/", 
              RowBox[{"(", 
               RowBox[{"\[Sqrt]", 
                RowBox[{"(", 
                 RowBox[{
                  SuperscriptBox["q", "2"], "+", 
                  SuperscriptBox["qp", "2"], "-", 
                  RowBox[{"2", " ", "q", " ", "qp", " ", 
                   RowBox[{"(", 
                    RowBox[{
                    RowBox[{
                    RowBox[{"Cos", "[", "t", "]"}], " ", 
                    RowBox[{"Cos", "[", "tp", "]"}]}], "+", 
                    RowBox[{
                    RowBox[{"Cos", "[", 
                    RowBox[{"f", "-", "fp"}], "]"}], " ", 
                    RowBox[{"Sin", "[", "t", "]"}], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
               ")"}]}]}]}], "}"}]}], "/.", " ", 
         RowBox[{"{", 
          RowBox[{
           RowBox[{"t", "\[Rule]", 
            RowBox[{"Pi", "/", "2"}]}], ",", " ", 
           RowBox[{"f", "\[Rule]", 
            RowBox[{"Pi", "/", "2"}]}]}], " ", 
          RowBox[{"(*", " ", 
           RowBox[{
            RowBox[{
             RowBox[{"this", " ", "substitution", " ", "sets", " ", "qx"}], 
             "\[Rule]", "0"}], ",", " ", 
            RowBox[{"qz", "\[Rule]", 
             RowBox[{
              RowBox[{"0", " ", "and", " ", "qy"}], "\[Rule]", "q"}]}]}], 
           "*)"}], "}"}]}], "]"}], ")"}], 
      SuperscriptBox["qp", "2"], " ", 
      RowBox[{
       RowBox[{"Sin", "[", "tp", "]"}], "/", "s"}], " ", "*", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox[
         RowBox[{"(", 
          RowBox[{"2", "Pi"}], ")"}], 
         RowBox[{"3", "/", "2"}]], 
        SuperscriptBox["s", "3"]}], " ", 
       RowBox[{"(*", " ", 
        RowBox[{
         RowBox[{
         "this", " ", "is", " ", "one", " ", "of", " ", "the", " ", "v"}], 
         ",", " ", 
         RowBox[{
          RowBox[{
          "taken", " ", "from", " ", "the", " ", "triple", " ", "i", " ", 
           "pre"}], "-", 
          RowBox[{
          "factor", " ", "to", " ", "make", " ", "the", " ", "whole", " ", 
           "integral", " ", "dimensionless"}]}]}], " ", "*)"}], ")"}]}], " ", 
     "/.", " ", 
     RowBox[{"{", 
      RowBox[{
       RowBox[{"qp", "\[Rule]", 
        RowBox[{"\[Eta]", "/", "s"}]}], ",", 
       RowBox[{"q", "\[Rule]", 
        RowBox[{"\[Mu]", "/", "s"}]}], ",", " ", 
       RowBox[{"le", "\[Rule]", 
        RowBox[{"s", " ", "\[Lambda]"}]}]}], "}"}]}], "]"}], "  ", 
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{
     RowBox[{"-", 
      SuperscriptBox["\[Eta]", "2"]}], "-", 
     SuperscriptBox["\[Mu]", "2"], "+", 
     RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
      RowBox[{"Sin", "[", "fp", "]"}], " ", 
      RowBox[{"Sin", "[", "tp", "]"}]}]}]]}], 
  RowBox[{"(*", " ", 
   RowBox[{
   "the", " ", "exponent", " ", "comes", " ", "from", " ", "averaging", " ", 
    "of", " ", "the", " ", "triple", " ", "i", " ", "product", " ", "above"}],
    " ", "*)"}], "]"}]], "Input",
 CellChangeTimes->{{3.625487697987873*^9, 3.625487702463836*^9}, {
   3.625487792851275*^9, 3.625487794944268*^9}, {3.625487841994087*^9, 
   3.625487849293839*^9}, 3.625508293634608*^9, {3.625508350626477*^9, 
   3.625508397066433*^9}, {3.625508728814948*^9, 3.625508761910395*^9}, {
   3.625511371270954*^9, 3.625511419241287*^9}, {3.625515222277395*^9, 
   3.625515233667462*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["\[Eta]", "2"]}], "-", 
      SuperscriptBox["\[Mu]", "2"], "+", 
      RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
       RowBox[{"Sin", "[", "fp", "]"}], " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
    SuperscriptBox["\[Eta]", "2"], " ", 
    RowBox[{"Sin", "[", "tp", "]"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Eta]", "2"], "+", 
      SuperscriptBox["\[Mu]", "2"], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
       RowBox[{"Sin", "[", "fp", "]"}], " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{"h", "+", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
         RowBox[{"2", " ", "\[Eta]", " ", 
          SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
          RowBox[{"Sin", "[", "fp", "]"}], " ", 
          RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          SuperscriptBox["\[Kappa]", "2"], " ", 
          SuperscriptBox[
           RowBox[{"Sin", "[", "tp", "]"}], "2"]}], "+", 
         RowBox[{
          RowBox[{"(", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"4", " ", 
               SuperscriptBox["\[Kappa]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"Sin", "[", "tp", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{
                  RowBox[{"-", "\[Mu]"}], " ", 
                  RowBox[{"(", 
                   RowBox[{"15", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "tp"}], "]"}]}]}], ")"}], " ", 
                  RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
                 RowBox[{"30", " ", "\[Eta]", " ", 
                  SuperscriptBox[
                   RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
                  RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
           ")"}], "/", 
          RowBox[{"(", 
           RowBox[{"2", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"], "-", 
              RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
               RowBox[{"Sin", "[", "fp", "]"}], " ", 
               RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}]}]}], 
        ")"}]}], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Kappa]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            SuperscriptBox["\[Mu]", "2"]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "tp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"2", " ", "h"}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "tp", "]"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], " ", 
               RowBox[{"Sin", "[", "tp", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"h", "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "tp", "]"}], "2"]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"], "-", 
         RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
          RowBox[{"Sin", "[", "fp", "]"}], " ", 
          RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], "/", 
  RowBox[{"(", 
   RowBox[{"30", " ", 
    SqrtBox["2"], " ", 
    SuperscriptBox["\[Pi]", 
     RowBox[{"3", "/", "2"}]], " ", 
    RowBox[{"(", 
     RowBox[{"h", "+", 
      RowBox[{
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"1", "+", 
      RowBox[{"2", " ", "h"}], "+", 
      RowBox[{"2", " ", 
       SuperscriptBox["\[Eta]", "2"], " ", 
       SuperscriptBox["\[Lambda]", "2"]}], "-", 
      RowBox[{"Cos", "[", 
       RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{"h", "+", 
      RowBox[{
       SuperscriptBox["\[Lambda]", "2"], " ", 
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
      RowBox[{"2", " ", "\[Eta]", " ", 
       SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
       RowBox[{"Sin", "[", "fp", "]"}], " ", 
       RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[Mu]", "2"], "+", 
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], "+", 
         SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
       RowBox[{"(", 
        RowBox[{"h", "+", 
         RowBox[{
          SuperscriptBox["\[Lambda]", "2"], " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], "+", 
            SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
      RowBox[{"\[Eta]", " ", 
       RowBox[{"Sin", "[", "tp", "]"}], " ", 
       RowBox[{"(", 
        RowBox[{
         RowBox[{
          RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
          RowBox[{"(", 
           RowBox[{"1", "+", "h", "+", 
            RowBox[{"2", " ", 
             SuperscriptBox["\[Lambda]", "2"], " ", 
             RowBox[{"(", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], "+", 
               SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
         RowBox[{"\[Eta]", " ", 
          RowBox[{"(", 
           RowBox[{
            SuperscriptBox[
             RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
            RowBox[{
             RowBox[{"(", 
              RowBox[{"1", "+", 
               RowBox[{"4", " ", 
                SuperscriptBox["\[Lambda]", "2"], " ", 
                SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
             SuperscriptBox[
              RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
          RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{3.625494083646928*^9, 3.625511245832804*^9}]
}, Open  ]],

Cell[TextData[{
 "We will now split it into parts, one of which is proportional to ",
 Cell[BoxData[
  FormBox[
   SuperscriptBox["\[Kappa]", "2"], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " and another is not"
}], "Text",
 CellChangeTimes->{{3.625511276852026*^9, 3.625511319607119*^9}, {
  3.625511695852412*^9, 3.625511696177252*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Collect", "[", 
  RowBox[{
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      SuperscriptBox["\[ExponentialE]", 
       RowBox[{
        RowBox[{"-", 
         SuperscriptBox["\[Eta]", "2"]}], "-", 
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
         RowBox[{"Sin", "[", "fp", "]"}], " ", 
         RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
      SuperscriptBox["\[Eta]", "2"], " ", 
      RowBox[{"Sin", "[", "tp", "]"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], "+", 
        SuperscriptBox["\[Mu]", "2"], "-", 
        RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
         RowBox[{"Sin", "[", "fp", "]"}], " ", 
         RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"h", "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Eta]", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
            RowBox[{"Sin", "[", "fp", "]"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            SuperscriptBox["\[Kappa]", "2"], " ", 
            SuperscriptBox[
             RowBox[{"Sin", "[", "tp", "]"}], "2"]}], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Kappa]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "2"], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
                RowBox[{"\[Eta]", " ", 
                 RowBox[{"Sin", "[", "tp", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{
                    RowBox[{"-", "\[Mu]"}], " ", 
                    RowBox[{"(", 
                    RowBox[{"15", "+", 
                    RowBox[{"8", " ", 
                    SuperscriptBox["\[Kappa]", "2"]}], "+", 
                    RowBox[{"15", " ", 
                    RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "tp"}], "]"}]}]}], ")"}], " ", 
                    RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
                   RowBox[{"30", " ", "\[Eta]", " ", 
                    SuperscriptBox[
                    RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
                    RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
             ")"}], "/", 
            RowBox[{"(", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Eta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"], "-", 
                RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
                 RowBox[{"Sin", "[", "fp", "]"}], " ", 
                 RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}]}]}], 
          ")"}]}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Kappa]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"(", 
               RowBox[{"h", "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
              SuperscriptBox["\[Mu]", "2"]}], "+", 
             RowBox[{
              RowBox[{"Sin", "[", "tp", "]"}], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"-", "1"}], "-", 
                   RowBox[{"2", " ", "h"}], "-", 
                   RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"], " ", 
                    SuperscriptBox["\[Lambda]", "2"]}], "+", 
                   RowBox[{"Cos", "[", 
                    RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
                 RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Mu]", "2"], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
                 RowBox[{"Sin", "[", "tp", "]"}]}], "+", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 RowBox[{"Sin", "[", "tp", "]"}], " ", 
                 RowBox[{"(", 
                  RowBox[{"h", "+", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "2"], " ", 
                    SuperscriptBox["\[Lambda]", "2"]}], "+", 
                   SuperscriptBox[
                    RowBox[{"Sin", "[", "tp", "]"}], "2"]}], ")"}]}]}], 
               ")"}]}]}], ")"}]}], ")"}], "/", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"], "-", 
           RowBox[{"2", " ", "\[Eta]", " ", "\[Mu]", " ", 
            RowBox[{"Sin", "[", "fp", "]"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}], 
    "/", 
    RowBox[{"(", 
     RowBox[{"30", " ", 
      SqrtBox["2"], " ", 
      SuperscriptBox["\[Pi]", 
       RowBox[{"3", "/", "2"}]], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"1", "+", 
        RowBox[{"2", " ", "h"}], "+", 
        RowBox[{"2", " ", 
         SuperscriptBox["\[Eta]", "2"], " ", 
         SuperscriptBox["\[Lambda]", "2"]}], "-", 
        RowBox[{"Cos", "[", 
         RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{"h", "+", 
        RowBox[{
         SuperscriptBox["\[Lambda]", "2"], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
        RowBox[{"2", " ", "\[Eta]", " ", 
         SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
         RowBox[{"Sin", "[", "fp", "]"}], " ", 
         RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[Mu]", "2"], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], "+", 
           SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h", "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
        RowBox[{"\[Eta]", " ", 
         RowBox[{"Sin", "[", "tp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
            RowBox[{"(", 
             RowBox[{"1", "+", "h", "+", 
              RowBox[{"2", " ", 
               SuperscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox[
               RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
              RowBox[{
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
   ",", "\[Kappa]", ",", "FullSimplify"}], "]"}]], "Input",
 CellChangeTimes->{{3.625511332698941*^9, 3.625511350179453*^9}}],

Cell[BoxData[
 RowBox[{
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       SuperscriptBox["\[Mu]", "2"], "+", 
       RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
        RowBox[{"Sin", "[", "fp", "]"}], " ", 
        RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
     SuperscriptBox["\[Eta]", "3"], " ", 
     SuperscriptBox[
      RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
     SuperscriptBox[
      RowBox[{"Sin", "[", "tp", "]"}], "2"], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"-", "\[Mu]"}], " ", 
        RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"2", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "h"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Mu]", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h", "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"Sin", "[", "tp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "h", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Eta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], ")"}]}], 
  "+", 
  RowBox[{
   RowBox[{"(", 
    RowBox[{
     SuperscriptBox["\[ExponentialE]", 
      RowBox[{
       RowBox[{"-", 
        SuperscriptBox["\[Eta]", "2"]}], "-", 
       SuperscriptBox["\[Mu]", "2"], "+", 
       RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
        RowBox[{"Sin", "[", "fp", "]"}], " ", 
        RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
     SuperscriptBox["\[Eta]", "2"], " ", 
     SuperscriptBox["\[Kappa]", "2"], " ", 
     RowBox[{"Sin", "[", "tp", "]"}], " ", 
     RowBox[{"(", 
      RowBox[{
       RowBox[{
        RowBox[{"(", 
         RowBox[{"h", "+", 
          RowBox[{
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{"2", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Eta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}]}], ")"}]}],
        "+", 
       RowBox[{
        RowBox[{"Sin", "[", "tp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"Sin", "[", "tp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"h", " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"]}], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "4"]}], "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox["\[Mu]", "2"]}], "+", 
                SuperscriptBox["\[Mu]", "4"]}], ")"}]}], "+", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], " ", 
           SuperscriptBox[
            RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
           RowBox[{"Sin", "[", "tp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", 
             RowBox[{"8", " ", "h", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              SuperscriptBox["\[Lambda]", "2"]}], "+", 
             RowBox[{"8", " ", 
              SuperscriptBox["\[Eta]", "4"], " ", 
              SuperscriptBox["\[Lambda]", "4"]}], "+", 
             RowBox[{"4", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
           RowBox[{"Sin", "[", "fp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"-", "1"}], "-", 
             RowBox[{"4", " ", 
              SuperscriptBox["h", "2"]}], "-", 
             RowBox[{"2", " ", "h", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"6", " ", 
                 SuperscriptBox["\[Eta]", "2"], " ", 
                 SuperscriptBox["\[Lambda]", "2"]}], "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Eta]", "2"], " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "2"], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
             RowBox[{"Cos", "[", 
              RowBox[{"2", " ", "tp"}], "]"}], "-", 
             RowBox[{"2", " ", 
              RowBox[{"(", 
               RowBox[{"h", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "2"], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}]}], 
         ")"}]}]}], ")"}]}], ")"}], "/", 
   RowBox[{"(", 
    RowBox[{"30", " ", 
     SqrtBox["2"], " ", 
     SuperscriptBox["\[Pi]", 
      RowBox[{"3", "/", "2"}]], " ", 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"1", "+", 
       RowBox[{"2", " ", "h"}], "+", 
       RowBox[{"2", " ", 
        SuperscriptBox["\[Eta]", "2"], " ", 
        SuperscriptBox["\[Lambda]", "2"]}], "-", 
       RowBox[{"Cos", "[", 
        RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{"h", "+", 
       RowBox[{
        SuperscriptBox["\[Lambda]", "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
       RowBox[{"2", " ", "\[Eta]", " ", 
        SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
        RowBox[{"Sin", "[", "fp", "]"}], " ", 
        RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
     RowBox[{"(", 
      RowBox[{
       SuperscriptBox["\[Mu]", "2"], "+", 
       RowBox[{
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Eta]", "2"], "+", 
          SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{"h", "+", 
          RowBox[{
           SuperscriptBox["\[Lambda]", "2"], " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
       RowBox[{"\[Eta]", " ", 
        RowBox[{"Sin", "[", "tp", "]"}], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
           RowBox[{"(", 
            RowBox[{"1", "+", "h", "+", 
             RowBox[{"2", " ", 
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Eta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox[
              RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
             RowBox[{
              RowBox[{"(", 
               RowBox[{"1", "+", 
                RowBox[{"4", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
              SuperscriptBox[
               RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
           RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
    ")"}]}]}]], "Output",
 CellChangeTimes->{3.625511947463119*^9}]
}, Open  ]],

Cell["\<\
This is the basis for defining the two following dimensionless numeric \
functions :\
\>", "Text",
 CellChangeTimes->{{3.625513361811125*^9, 3.625513404074944*^9}}],

Cell[BoxData[{
 RowBox[{
  RowBox[{
   RowBox[{"ga", "[", 
    RowBox[{
     RowBox[{"\[Mu]_", "?", "NumberQ"}], ",", 
     RowBox[{"h_", "?", "NumberQ"}], ",", 
     RowBox[{"\[Lambda]_", "?", "NumberQ"}]}], "]"}], ":=", 
   RowBox[{
    SuperscriptBox["\[ExponentialE]", 
     RowBox[{"-", 
      SuperscriptBox["\[Mu]", "2"]}]], 
    RowBox[{"NIntegrate", "[", 
     RowBox[{
      RowBox[{
       RowBox[{"(", 
        RowBox[{
         SuperscriptBox["\[ExponentialE]", 
          RowBox[{
           RowBox[{"-", 
            SuperscriptBox["\[Eta]", "2"]}], "+", 
           RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
            RowBox[{"Sin", "[", "fp", "]"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
         SuperscriptBox["\[Eta]", "2"], "  ", 
         RowBox[{"Sin", "[", "tp", "]"}], " ", 
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"h", "+", 
              RowBox[{
               SuperscriptBox["\[Eta]", "2"], " ", 
               SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Mu]", "2"], "+", 
              RowBox[{"2", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
               RowBox[{"(", 
                RowBox[{"h", "+", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}]}], 
             ")"}]}], "+", 
           RowBox[{
            RowBox[{"Sin", "[", "tp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"Sin", "[", "tp", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"h", " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"]}], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "4"]}], "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Eta]", "2"], " ", 
                    SuperscriptBox["\[Mu]", "2"]}], "+", 
                    SuperscriptBox["\[Mu]", "4"]}], ")"}]}], "+", 
                 RowBox[{
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{
               SuperscriptBox["\[Mu]", "2"], " ", 
               SuperscriptBox[
                RowBox[{"Sin", "[", "fp", "]"}], "2"], " ", 
               RowBox[{"Sin", "[", "tp", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", 
                 RowBox[{"8", " ", "h", " ", 
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "2"]}], "+", 
                 RowBox[{"8", " ", 
                  SuperscriptBox["\[Eta]", "4"], " ", 
                  SuperscriptBox["\[Lambda]", "4"]}], "+", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}], "+", 
              RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
               RowBox[{"Sin", "[", "fp", "]"}], " ", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"-", "1"}], "-", 
                 RowBox[{"4", " ", 
                  SuperscriptBox["h", "2"]}], "-", 
                 RowBox[{"2", " ", "h", " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"6", " ", 
                    SuperscriptBox["\[Eta]", "2"], " ", 
                    SuperscriptBox["\[Lambda]", "2"]}], "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}]}], "-", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Eta]", "2"], " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
                 RowBox[{"Cos", "[", 
                  RowBox[{"2", " ", "tp"}], "]"}], "-", 
                 RowBox[{"2", " ", 
                  RowBox[{"(", 
                   RowBox[{"h", "+", 
                    RowBox[{"2", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    RowBox[{"(", 
                    RowBox[{
                    SuperscriptBox["\[Eta]", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "tp", "]"}], "2"]}]}], ")"}]}]}], 
             ")"}]}]}], ")"}]}], ")"}], "/", 
       RowBox[{"(", 
        RowBox[{"30", " ", 
         SqrtBox["2"], " ", 
         SuperscriptBox["\[Pi]", 
          RowBox[{"3", "/", "2"}]], " ", 
         RowBox[{"(", 
          RowBox[{"h", "+", 
           RowBox[{
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"1", "+", 
           RowBox[{"2", " ", "h"}], "+", 
           RowBox[{"2", " ", 
            SuperscriptBox["\[Eta]", "2"], " ", 
            SuperscriptBox["\[Lambda]", "2"]}], "-", 
           RowBox[{"Cos", "[", 
            RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{"h", "+", 
           RowBox[{
            SuperscriptBox["\[Lambda]", "2"], " ", 
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}]}], "-", 
           RowBox[{"2", " ", "\[Eta]", " ", 
            SuperscriptBox["\[Lambda]", "2"], " ", "\[Mu]", " ", 
            RowBox[{"Sin", "[", "fp", "]"}], " ", 
            RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}], " ", 
         RowBox[{"(", 
          RowBox[{
           SuperscriptBox["\[Mu]", "2"], "+", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{
              SuperscriptBox["\[Eta]", "2"], "+", 
              SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
            RowBox[{"(", 
             RowBox[{"h", "+", 
              RowBox[{
               SuperscriptBox["\[Lambda]", "2"], " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox["\[Eta]", "2"], "+", 
                 SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
           RowBox[{"\[Eta]", " ", 
            RowBox[{"Sin", "[", "tp", "]"}], " ", 
            RowBox[{"(", 
             RowBox[{
              RowBox[{
               RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
               RowBox[{"(", 
                RowBox[{"1", "+", "h", "+", 
                 RowBox[{"2", " ", 
                  SuperscriptBox["\[Lambda]", "2"], " ", 
                  RowBox[{"(", 
                   RowBox[{
                    SuperscriptBox["\[Eta]", "2"], "+", 
                    SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
              RowBox[{"\[Eta]", " ", 
               RowBox[{"(", 
                RowBox[{
                 SuperscriptBox[
                  RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
                 RowBox[{
                  RowBox[{"(", 
                   RowBox[{"1", "+", 
                    RowBox[{"4", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                  SuperscriptBox[
                   RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
               RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
        ")"}]}], ",", 
      RowBox[{"{", 
       RowBox[{"\[Eta]", ",", "0", ",", "Infinity"}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"fp", ",", "0", ",", 
        RowBox[{"2", "Pi"}]}], "}"}], ",", 
      RowBox[{"{", 
       RowBox[{"tp", ",", "0", ",", "Pi"}], "}"}]}], "]"}]}]}], 
  ";"}], "\[IndentingNewLine]", 
 RowBox[{
  RowBox[{"gms", "[", 
   RowBox[{
    RowBox[{"\[Mu]_", "?", "NumberQ"}], ",", 
    RowBox[{"h_", "?", "NumberQ"}], ",", 
    RowBox[{"\[Lambda]_", "?", "NumberQ"}]}], "]"}], ":=", 
  RowBox[{
   SuperscriptBox["\[ExponentialE]", 
    RowBox[{"-", 
     SuperscriptBox["\[Mu]", "2"]}]], 
   RowBox[{"NIntegrate", "[", 
    RowBox[{
     RowBox[{
      RowBox[{"(", 
       RowBox[{
        SuperscriptBox["\[ExponentialE]", 
         RowBox[{
          RowBox[{"-", 
           SuperscriptBox["\[Eta]", "2"]}], "+", 
          RowBox[{"\[Eta]", " ", "\[Mu]", " ", 
           RowBox[{"Sin", "[", "fp", "]"}], " ", 
           RowBox[{"Sin", "[", "tp", "]"}]}]}]], " ", 
        SuperscriptBox["\[Eta]", "3"], " ", 
        SuperscriptBox[
         RowBox[{"Cos", "[", "tp", "]"}], "2"], " ", 
        SuperscriptBox[
         RowBox[{"Sin", "[", "tp", "]"}], "2"], " ", 
        RowBox[{"(", 
         RowBox[{
          RowBox[{
           RowBox[{"-", "\[Mu]"}], " ", 
           RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}], ")"}], "/", 
      RowBox[{"(", 
       RowBox[{"2", " ", 
        SqrtBox["2"], " ", 
        SuperscriptBox["\[Pi]", 
         RowBox[{"3", "/", "2"}]], " ", 
        RowBox[{"(", 
         RowBox[{"1", "+", 
          RowBox[{"2", " ", "h"}], "+", 
          RowBox[{"2", " ", 
           SuperscriptBox["\[Eta]", "2"], " ", 
           SuperscriptBox["\[Lambda]", "2"]}], "-", 
          RowBox[{"Cos", "[", 
           RowBox[{"2", " ", "tp"}], "]"}]}], ")"}], " ", 
        RowBox[{"(", 
         RowBox[{
          SuperscriptBox["\[Mu]", "2"], "+", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{
             SuperscriptBox["\[Eta]", "2"], "+", 
             SuperscriptBox["\[Mu]", "2"]}], ")"}], " ", 
           RowBox[{"(", 
            RowBox[{"h", "+", 
             RowBox[{
              SuperscriptBox["\[Lambda]", "2"], " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox["\[Eta]", "2"], "+", 
                SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}]}], "+", 
          RowBox[{"\[Eta]", " ", 
           RowBox[{"Sin", "[", "tp", "]"}], " ", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{
              RowBox[{"-", "2"}], " ", "\[Mu]", " ", 
              RowBox[{"(", 
               RowBox[{"1", "+", "h", "+", 
                RowBox[{"2", " ", 
                 SuperscriptBox["\[Lambda]", "2"], " ", 
                 RowBox[{"(", 
                  RowBox[{
                   SuperscriptBox["\[Eta]", "2"], "+", 
                   SuperscriptBox["\[Mu]", "2"]}], ")"}]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "fp", "]"}]}], "+", 
             RowBox[{"\[Eta]", " ", 
              RowBox[{"(", 
               RowBox[{
                SuperscriptBox[
                 RowBox[{"Cos", "[", "fp", "]"}], "2"], "+", 
                RowBox[{
                 RowBox[{"(", 
                  RowBox[{"1", "+", 
                   RowBox[{"4", " ", 
                    SuperscriptBox["\[Lambda]", "2"], " ", 
                    SuperscriptBox["\[Mu]", "2"]}]}], ")"}], " ", 
                 SuperscriptBox[
                  RowBox[{"Sin", "[", "fp", "]"}], "2"]}]}], ")"}], " ", 
              RowBox[{"Sin", "[", "tp", "]"}]}]}], ")"}]}]}], ")"}]}], 
       ")"}]}], ",", 
     RowBox[{"{", 
      RowBox[{"\[Eta]", ",", "0", ",", "Infinity"}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"fp", ",", "0", ",", 
       RowBox[{"2", "Pi"}]}], "}"}], ",", 
     RowBox[{"{", 
      RowBox[{"tp", ",", "0", ",", "Pi"}], "}"}]}], "]"}]}]}]}], "Input",
 CellChangeTimes->{{3.621333102443529*^9, 3.621333103041227*^9}, {
   3.621333707241147*^9, 3.62133372484541*^9}, 3.621333773301632*^9, {
   3.621336717253054*^9, 3.621336735799974*^9}, 3.621336802728822*^9, {
   3.621342319502198*^9, 3.621342330380363*^9}, {3.625512944593575*^9, 
   3.625512980820471*^9}, {3.625513023032044*^9, 3.625513045851729*^9}, {
   3.625731207383227*^9, 3.625731210442138*^9}}],

Cell[TextData[{
 "where ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Lambda]", "=", 
    RowBox[{
     SubscriptBox["L", "0"], "/", "s"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " , ",
 Cell[BoxData[
  FormBox[
   RowBox[{"\[Mu]", "=", 
    RowBox[{"q", " ", "s"}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 ", ",
 Cell[BoxData[
  FormBox[
   RowBox[{"h", "=", 
    RowBox[{"H", "/", 
     RowBox[{"(", 
      RowBox[{
       SubscriptBox["\[Gamma]", "B"], 
       SubscriptBox["M", "0"]}], ")"}]}]}], TraditionalForm]],
  FormatType->"TraditionalForm"],
 " in the notation of the paper."
}], "Text",
 CellChangeTimes->{{3.625731261215698*^9, 3.625731358510095*^9}}],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"ga", "[", 
    RowBox[{"\[Mu]", ",", "0.3", ",", "0.7"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "0.01", ",", "3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{{3.621336750149945*^9, 3.621336750633461*^9}, {
   3.621427844098508*^9, 3.62142784919543*^9}, 3.621427901550008*^9, 
   3.622015536175398*^9, 3.625731214681195*^9}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVlGk4lX0Xxc98hyJRhpAMkSRxpFL3/j/GlKhjSqIBGctUwtNk9qSkkPnc
CpkJUaSoJJlLKUNkSlLmmcPr/bSv37U/rL3Xuq619Zwry45CIpFEyCTS/6e6
trH3kG8gFMjpMXJrCFg/WhJeaBkMEu0lM7qr/DtONO3fA6FQ4n7RuO09AW+1
r7/QFr8FpFsbQmxWOXG05+O65TDQuvhgur+aAK94nV+tXXdA9ILNtNUqG+lk
LhMVd0HWiuzZ+I4Av6PPN8ZV3oOSmsrgB1UEjEj9TuY8uQ9eLBeZkbcEnJzb
rHjuYSScWpfGc3CVmSk3NHf4R8OU1YnmN68J+Dmn6/pSKw7ixKx1XV4RYNzo
vbCVGQ/2m795+78koDIlKyhYJgGO8/3JiygnIM6QN9GIngS/PX+g6DICtn1y
6nezSYbMFZI8KiGgs5yqkNKRDMbnBP2Eigm4n57o+sX4Idjw64kNFhGwcrVx
YZ/2I3C+u/GUawEB3+RU+KmyqeBfFc8vm0NA+IY6M7WkVFi21n9WkUWANscm
0X5jGpBuFo6zMgko+BQtV09/DD/iC81sHhNw69r8weif6WAhwA5UTCbgYEul
k1xGNtx5G7jD4T4BUy8tnlhI5oDqACYSEUFAVsbEdFhsDsQ8yJMvCCdg03UZ
v7HQXJB9N1DZdYuAMfnQmFLHfDCMO3r7lz8BxyvketOiC0BHir3jlftqfgG4
VENrAfg47sw+7EpA4CHTc1NCheC066tBkwsBJR/9ezXjC0G6PGzXW3sCRPu/
93azi6A9RJTEsiKgd01Un0hGMezRmXTeqEeAB4s0cKesFGrJX5q9NhLAIyQk
W7xYCj+TXizJbCAgtWOnXeeBMrjdZ9Raz0tAq63lgEJFGWgtVwVyrSFg/5WS
gfdvX8DYWecR9QU2UBJdfpIbXkIyJ4Lk9p0NHzz+TJaNVkLcTgHjIIINEZVf
/8jyvgZz5sSZ8gQ2mPG+HYhQfA1zmaerR2LY0JcZ9/W842s4lqiXrxPBBs4P
3Rcb+l7DYrAAvfwmG3YbPfR3an0D6jv+5f54hg1xO8z4RV9Wge34mFaVOBsc
+yuUfG7VwNa99ec4YUlwprPe/khGDbw5PuNgEJIEJz63JYtXr+6FtFVj/ZNA
t2pywxvyBzAh1CZkfZJAJlVultvnAzyR3YmJnU+CHzZ3KxLta+HA4sNfnpAE
5n3Wxyq168FrD+E3PpoIOr0cd2ylCbL9+i+T9BNhpE8zP4f7M4xWeN3seB0P
CzqBryubv4Lhswj5bxpx0J/glFEy2AE2JobmV4Ni4I96cGTUcDcEG6HN+5qj
Ie6hUYPSlx4QvVt0wXtvFOx4qKRB+94HuA+roT/gPlidWKtu9GYAVOrzw1Om
I4BdSFPjZQ9CnyVXyZ6ZcGgMNhLHHw3B7gFxPt2eMGBviIvsCxiGOxkiB6Vl
/gMrYbWp+Tt/IXB25qOtWTDseD1sFhg+Chrtr+/mvQ2Ahohmac2SMUgNqn5g
FOoHi9dM7vmWjkNqduEdm7jrMF/99d2F7Amw2HrxxakPvjBqEOgaVzAJXz6+
81TivgIuMrjoSuEUSE//51j60hNKzWfDtqRMQ95fu01xHDdYft/m4Z0+A394
1F3qClxAIOqF5O34WajrsbRSsXSA/IKsprbQOfibftP9GWELWmvfTp4Omwfz
Zql/joidhfQ37V3JVxfgpoKAiVzUKaCUbAZR/0VI1m3p7rI0h4EFx+QG/yVg
Z45kSHAbg8NuHouw4CWoGk/612aRBb/tc/j1by1B99gcd+EfFox9HvGvurcE
9J9sDZcmFizledq9SF6CzlcGTibRLNhgc00h89US2PL4vxqVYgFeF/E0cGEJ
Er9S7ZV1jkNswrMaDQ8OhHV9V2DrGwHvlZ02h704kP8hW4RQMoIgVgrnhC8H
2uLW/yoSMAIPrrsqXv4cOGgkmifSZQhHr5xPfHKfA58eyVE+exoCxXijm2wR
B4jLOZsWHh2FC9yeQnxTHChLajIr4zMATR+l872Xl6H9ye9d0ZL6IM+qHM72
WQalFBn/ch594N3Bcr98bRn6ecwGJmYOQXvn5atrgpYh1s8753bDIXBHL+8r
RS2DSGSniee/hyAZM6jwLVyGHImQ0/R2PViJdhQWGF2Gs1lGJaRHulBemFqr
5bACPtk9VTcsteFX5f69C84rEHmd03X9sDYINjWnPXFdgYbCkYu39mmDy/DS
TfErK1Dr7f6xWkgbxGRM1WeDViAtl2u45bMWXI2mp2alrMD8+e1he49rwUHv
89f4u1cgyQ2vmmNpQreEYOyoAgkdqPLyeueN4KL3B5hUJCE1rvu4lyOC5Y/X
B2eUSGio0StO9SQCiaChPcsqJLTTJW+8RQOB9fCrL2s1SOjUg0kpkxWArmeO
AgpHSMikYWOEvsAqH6sIt3UmoYy9BSKqRw9Cp79TUFs2CWW/dNB1p+8HmY7c
R2W5JPT0pRiX9sg+cFYdr0jIJ6GRYt2T27/ug4W+KwtWRSR0KOXvd4XMfSCs
E+TaW0ZCymWH1dcY7gNTLNli+AMJSTFsdKUS9kJj2JednEESOv45sOGGpjq8
jkKtkjJkNNX1uMrkLRP84aKtwjYyGgzJ3FqfxwTt3wkTqvJkVJKw/olpPBNq
YJZXT5GM6tjOewh3JjT+ztW7wCQjaf+vWtxbmdCONpeWapPRIrmvmRmgChN/
phNYdmQkYiH47aqJCkjpZJ8NfExGTWZHczF5ZUgYOW/nnEFGpf1XH5YKK4Ng
rJQjK4uMvjm/y/DmUgbGcJybZB4Z+XaoxGq07oLhiNAb5cVkpOyj84hhvQue
dtolTVWR0cPf0ZTzHkqge0myzbaPjCTTT9dW5yqCc0r0MR1JCsIPeQ2IOm+H
UHvjGikpCppYy/tkgrUdUnfwI5IMBT15J3Kke/926Cy6veuFHAXJ8ExnznBv
B4OqAN7duyhIjo+dK5YjD0oD7vViOAVZkYu91CfkYHyb4aEpSwoSac66gd/Z
BleyGCglhoLEWGkF1ovSwPs6Tz4zjoLC12ltPP5TGlK/mvHnJ1CQ097CfPOP
0tBMS+8tIyjop2UqepguDfKn9YI+pVOQRUXOgrSpNLQJhNaSn1NQ0Y4MkbYi
KdC4xmV65hsFBTmcLQ6/sRVWjNY6iYtQUZ0HIWETJwEGdpo1pM1UxL8sH/bA
VwLifb239YtR0f7SbJOflhKwJ62/N0uSiuLrFfPbJSTgwkK55V55KprOfc8v
+FgcOlIvHDVWp6LMRC754lIxeDbfqPyfKRXdO3J7VmBaFGh89Lsu5lTUPb3w
LL1NFFgyGn+NLKjoLpIWN30lCiOG6ZmbrKjIxHPu6FKIKMim3pBKtaWi5y3v
JH3FRCHSUFmwwpOKeo9/cth6WARcU+7NTt2johjP8oDwZ0Kwh6ewmhRFRcqZ
2+alk4Rg2eNT9NoHVKTK3O772V8IwjUFmDLxVHQy/6xusKEQ5PREuRk/oqJi
PYe9CoOb4PeW2KGCQipiGzw9YC2+CewS2R0XW6hI64eXXnOiICjSKrJ8v1DR
p5Lnr2KDBGHKudsn+CsVGdh3GPpcFIRADUlhdgcVjWV+tvRHgvCo/aFJQx8V
NV243lAwIAA/hNMadkxR0RDn8T8eTAGwjM6u+CVIQzkPjIb7evmhWqiRMryJ
hsJuS2H9jfygHD+m81eYhsbeTNfMlfEDg1CrHxejIYpD88jpSH4oyKj4tiBD
Q083aBRI6fADVt4yvlaNhuxiW+475qyHot5F6d2mNDQvXhY2u4EPJOwk7FXN
aWj3u/fD30Z5IXQQZalZ0FDVHz5Kdz0vWP8JUt5vRUMXpDY1ngjhBa4ZvoNa
djSUzpXKu8JZB6e5ZMxML9OQl6bN2bnxtcCjbBDqE01Dg9OBe4onuUGpYAlZ
xNBQ29Y19Uut3HBMJXd+bxwNhbZ7xJ4p44YoJq/zXCINUSd/dV314waJfc1H
r6TS0D9Kb53o/NywW9NE4HIRDX3RVatYLUkwNznFdvu4et9MakDxPQx8v6w1
P9ZCQztzrD6e8MYg0ewln/IXGiqoOuy+8TQGP05I+I1+o6HkGmXLdkUMnKx+
2Fz8sepPgKd39AcGXDtvu91llIaipm28YzEGpHi7PLVfR0cjmmoeN6NpgAyw
Llc+OqK0uEX+c40GnVseYd78dHS7T1pT3I4Ggu+/ngzdSEeNZsm90mo0CN6o
Rc4Up6MjXKDk3EoFh0IRw9876Qg6jULqxKmg+Kd60MWQjp5QzzRurSBDTcVZ
/svH6Ci5onuRkkUG28il/ddYdLSdNRi/GEWGpP0q4XfM6EhBUbJQxZkMvP8l
MfOs6Sh1HZ5fLEyGcdlLfqMX6UjmeGPdwhUSlJzeutnjLh2hO2aXqu8s49wq
h8vM79HR9QB+Px/nZdya5mlxMHJV32n68jH9ZZyRWRWzJoaO7mZtIRzpy7jZ
hL0gwaYjZhBzi84NDj4dmLeuPpeOsgpblQN8lnBmlgZpWz0d2ZiI9TFDFvDQ
q7YETyMdfecE1so4LuCdhnfw8SY6uunb6s48soAHTnZdLW+ho5CaOFoR3wLe
csB/ntVBR2nUF4ny8fO4R1PNxI3fdLT8c6C24+kcXjBlOtC2hoHCD5Y5R5Jm
8Yyem3PF3Az0Udhl4v3PGZzdmM1zfy0DCZ3fEinUMIPfziCrHF7PQG0BIklY
/AzucCr3epkQA4lWDY/Jqc3gklU04YRtDJQXL6Fr7DaNR0QWHT6lzUD5bYlN
afOTeMjNLqu9ugykSdp8gadvEr9+gctd8BADBXzTWwitn8Rd9E7H1B9hIHio
e7eOmMQPLXL3HzBmoDEFaS0XvUmcZHPumvg5Bio6UZ6HJUzgbir8T7purHb2
jtk5LuNxvMd9G7PPj4HEJMb/iT44jrMKNJ4PBjCQowrNd5/8OM5UPl85FsJA
5KDjh+o5Y/jczhfNlAgGOom/9BTOGsNvbLcb35bMQFJMnvVMbAwPlyxVca1c
/ReZP72d9hdfOd1Y4vmGgSw+pTX63vyLuxF9+72rGEg1fcAqyvIvzpLg1fKr
YSClhbPm+hv+4hvFbIwjmxlI+GJaYbHfHzxRaN2lZz8YaPG+2RVXh2E8m/ds
8QoJQ+4xO2sVTYbwzwa0/B4KhgpVa0dM9wzhS7fSM97SMKR4NH13svAQboiN
JISswZDZ4n69mO+/8LEVX3++9Rj6tXT/0lrHXzhzPMpoyxYMiezrvzwdNIiX
t9QM4QcxVGr0+HN36wDez+/SJwkYOvM7+tpw+QC+7hjfd8o/GNqW1DMgkDKA
W9ebNldrY+hF6PjyC9cBnPSut8TQAEPqc0PFNtwDuE7JUoC1JYZCD935MKPd
jzfGKktc98FQ6mDPlnONvXirQIxs7L8YElcIPbqvuBfvCucoFl7D0Ia+JnXl
xF58JLBW46cfhv5qH3581akX53W3tTC8haH2bW0TYWt6cUP92CiJBAzpJMv/
Z3u4B2+aX+GuKMdQ7bd0ad6abvzbpfMb2l5hqChvZFQyqRv/MVovMlmJoTWB
UZedPLrxsYE4ebl3GLrdwJ+fLN6Nr/+kqnu3AUNe7SMt97268GNZ9n6nuzCU
SKtVN1P5jp+QbQz1+YEhA/arphLu7/iZZGZEZC+G7CblVQ73deJuD8jE+58Y
ivGhH1sT3YlH+CeU7xrFUByfY1vHQgceyyFX6Y9jqCD+ilr95w482duhzmYS
Q/USKlf+5nXgTy6qtcfMYog6oV/+2qYDfz6U0FMwjyH952bWl/AOvNKWMlS3
iCHVQLRiJtKB13Q7jA1wMFTXlOfiONWON59sml1ZwZAb2fZ6dlM7/j+OBxQA

     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{{3.621336763461162*^9, 3.621336778775992*^9}, 
   3.62134592906868*^9, 
   3.625514644543519*^9},ImageCache->GraphicsData["CompressedBitmap", "\<\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\
\>"]]
}, Open  ]],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"Plot", "[", 
  RowBox[{
   RowBox[{"gms", "[", 
    RowBox[{"\[Mu]", ",", "0.3", ",", "0.7"}], "]"}], ",", 
   RowBox[{"{", 
    RowBox[{"\[Mu]", ",", "0.01", ",", "3"}], "}"}], ",", 
   RowBox[{"PlotRange", "\[Rule]", "All"}]}], "]"}]], "Input",
 CellChangeTimes->{
  3.622272095719024*^9, {3.62573121806153*^9, 3.625731218608102*^9}}],

Cell[BoxData[
 GraphicsBox[{{}, {}, 
   {Hue[0.67, 0.6, 0.6], LineBox[CompressedData["
1:eJwVl3lYzN8Xx2uahSRCXylttClaZqYQOldSoV2brWhToU2UCCWkJklF+4Ko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     "]]}},
  AspectRatio->NCache[GoldenRatio^(-1), 0.6180339887498948],
  Axes->True,
  AxesLabel->{None, None},
  AxesOrigin->{0, 0},
  Method->{},
  PlotRange->{All, All},
  PlotRangeClipping->True,
  PlotRangePadding->{Automatic, Automatic}]], "Output",
 CellChangeTimes->{3.622281530609509*^9, 3.62551798384962*^9, 
  3.625560867046467*^9}]
}, Open  ]],

Cell["The rest of the plots are in the paper.", "Text",
 CellChangeTimes->{{3.625514904509126*^9, 3.625514915403502*^9}, 
   3.625515192410118*^9}]
}, Open  ]]
},
WindowSize->{894, 746},
WindowMargins->{{Automatic, 155}, {Automatic, 27}},
FrontEndVersion->"9.0 for Linux x86 (32-bit) (November 20, 2012)",
StyleDefinitions->"Default.nb"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[CellGroupData[{
Cell[579, 22, 329, 11, 56, "Subsection"],
Cell[911, 35, 608, 17, 70, "Text"],
Cell[CellGroupData[{
Cell[1544, 56, 10331, 254, 537, "Input"],
Cell[11878, 312, 7084, 185, 141, "Output"]
}, Open  ]],
Cell[18977, 500, 219, 4, 38, "Text"],
Cell[19199, 506, 2271, 64, 154, "Text"],
Cell[CellGroupData[{
Cell[21495, 574, 9195, 232, 821, "Input"],
Cell[30693, 808, 457, 11, 45, "Output"]
}, Open  ]],
Cell[31165, 822, 678, 21, 67, "Text"],
Cell[31846, 845, 319, 4, 38, "Text"],
Cell[32168, 851, 6201, 165, 157, "Input"],
Cell[38372, 1018, 739, 17, 94, "Text"],
Cell[CellGroupData[{
Cell[39136, 1039, 17921, 419, 1137, "Input"],
Cell[57060, 1460, 8051, 214, 440, "Output"]
}, Open  ]],
Cell[65126, 1677, 350, 9, 38, "Text"],
Cell[CellGroupData[{
Cell[65501, 1690, 8553, 217, 649, "Input"],
Cell[74057, 1909, 10593, 286, 542, "Output"]
}, Open  ]],
Cell[84665, 2198, 174, 4, 38, "Text"],
Cell[84842, 2204, 13117, 327, 898, "Input"],
Cell[97962, 2533, 695, 26, 40, "Text"],
Cell[CellGroupData[{
Cell[98682, 2563, 454, 10, 38, "Input"],
Cell[99139, 2575, 15457, 261, 289, 6264, 109, "CachedBoxData", "BoxData", \
"Output"]
}, Open  ]],
Cell[CellGroupData[{
Cell[114633, 2841, 360, 9, 38, "Input"],
Cell[114996, 2852, 9877, 168, 284, "Output"]
}, Open  ]],
Cell[124888, 3023, 147, 2, 38, "Text"]
}, Open  ]]
}
]
*)

(* End of internal cache information *)

